Multiphoton and side-channel attacks in mistrustful quantum cryptography

Mistrustful cryptography includes important tasks like bit commitment, oblivious transfer, coin flipping, secure computations, position authentication, digital signatures and secure unforgeable tokens. Practical quantum implementations presently use photonic setups. In many such implementations, Alice sends photon pulses encoding quantum states and Bob chooses measurements on these states. In practice, Bob generally uses single photon threshold detectors, which cannot distinguish the number of photons in detected pulses. Also, losses and other imperfections require Bob to report the detected pulses. Thus, malicious Alice can send and track multiphoton pulses and thereby gain information about Bob's measurement choices, violating the protocols' security. Here, we provide a theoretical framework for analysing such multiphoton attacks, and present known and new attacks. We illustrate the power of these attacks with an experiment, and study their application to earlier experimental demonstrations of mistrustful quantum cryptography. We analyse countermeasures based on selective reporting and prove them inadequate. We also discuss side-channel attacks where Alice controls further degrees of freedom or sends other physical systems.

==> ComputationalProofOfTheorem1.nb <==
(* Content-type: application/vnd.wolfram.mathematica *)

(*** Wolfram Notebook File ***)
(* http://www.wolfram.com/nb *)

(* CreatedBy='Mathematica 12.1' *)

(*CacheID: 234*)
(* Internal cache information:
NotebookFileLineBreakTest
NotebookFileLineBreakTest
NotebookDataPosition[       158,          7]
NotebookDataLength[     28652,        789]
NotebookOptionsPosition[     28075,        771]
NotebookOutlinePosition[     28474,        787]
CellTagsIndexPosition[     28431,        784]
WindowFrame->Normal*)

(* Beginning of Notebook Content *)
Notebook[{
Cell[BoxData[""], "Input",
 CellChangeTimes->{{3.8042718484923563`*^9, 
  3.8042718493127403`*^9}},ExpressionUUID->"2fc24ea8-b1d2-41b7-9976-\
55c04ded2861"],

Cell[CellGroupData[{

Cell[BoxData[
 RowBox[{"\[IndentingNewLine]", "\[IndentingNewLine]", 
  RowBox[{"Reduce", "[", 
   RowBox[{
    RowBox[{"{", 
     RowBox[{
      RowBox[{
       RowBox[{"S001", "-", "S000"}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"(", 
            RowBox[{"N0", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
           "-", 
           RowBox[{"(", 
            RowBox[{"N1", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}],
             ")"}]}], ")"}], "*", "S001"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N0", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], "*", 
         "S101"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S011"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "N0"}], ")"}], "*", "S000"}], "-", 
        RowBox[{"N0", "*", "S100"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"(", 
            RowBox[{"N1", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
           "-", 
           RowBox[{"(", 
            RowBox[{"N0", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}],
             ")"}]}], ")"}], "*", "S001"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N0", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S101"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], "*", 
         "S011"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}], "*", "S000"}], "-", 
        RowBox[{"N1", "*", "S010"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "N0"}], ")"}], "*", "S001"}], "+", 
        RowBox[{"N0", "*", "S101"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"(", 
            RowBox[{"N0", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
           "-", 
           RowBox[{"(", 
            RowBox[{"N1", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}],
             ")"}]}], ")"}], "*", "S000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S010"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N0", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], "*", 
         "S100"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", "N1"}], ")"}], "*", "S001"}], "+", 
        RowBox[{"N1", "*", "S011"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{"(", 
            RowBox[{"N1", "*", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
           "-", 
           RowBox[{"(", 
            RowBox[{"N0", "*", 
             RowBox[{"(", 
              RowBox[{"1", "-", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}],
             ")"}]}], ")"}], "*", "S000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], "*", 
         "S010"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"N0", "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S100"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"N0", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
            "-", 
            RowBox[{"(", 
             RowBox[{"N1", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
               ")"}]}], ")"}]}], ")"}], "^", "2"}], "*", "S001"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
               ")"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
              "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}]}], ")"}], "*", "S011"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
              "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}]}], ")"}], "*", "S101"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "N0", "*", "N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S111"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "N0"}], ")"}], "^", "2"}], "*", "S000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "N0"}], ")"}], "^", "2"}]}], ")"}], "*", 
         "S100"}]}], "\[Equal]", "0"}], ",", "\[IndentingNewLine]", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", "N0"}], ")"}], "^", "2"}], ")"}], "*", "S001"}],
         "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "N0"}], ")"}], "^", "2"}]}], ")"}], "*", 
         "S101"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{"N0", "*", 
               RowBox[{"(", 
                RowBox[{
                 RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
             "-", 
             RowBox[{"(", 
              RowBox[{"N1", "*", 
               RowBox[{"(", 
                RowBox[{"1", "-", 
                 RowBox[{"(", 
                  RowBox[{
                   RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                ")"}]}], ")"}]}], ")"}], "^", "2"}], ")"}], "*", "S000"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
               ")"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
              "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}]}], ")"}], "*", "S010"}], 
        "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "N0", "*", "N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S110"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
              "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}]}], ")"}], "*", 
         "S100"}]}], "\[Equal]", "0"}], ",", 
      RowBox[{
       RowBox[{
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", 
            RowBox[{"(", 
             RowBox[{"N1", "*", 
              RowBox[{"(", 
               RowBox[{
                RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
            "-", 
            RowBox[{"(", 
             RowBox[{"N0", "*", 
              RowBox[{"(", 
               RowBox[{"1", "-", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
               ")"}]}], ")"}]}], ")"}], "^", "2"}], "*", "S001"}], "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
              "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}]}], ")"}], "*", "S011"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
               ")"}]}], ")"}], "^", "2"}], "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", 
              RowBox[{"(", 
               RowBox[{"N1", "*", 
                RowBox[{"(", 
                 RowBox[{
                  RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}], 
              "-", 
              RowBox[{"(", 
               RowBox[{"N0", "*", 
                RowBox[{"(", 
                 RowBox[{"1", "-", 
                  RowBox[{"(", 
                   RowBox[{
                    RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], 
                 ")"}]}], ")"}]}], ")"}], "^", "2"}]}], ")"}], "*", "S101"}], 
        "+", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"2", "*", "N0", "*", "N1", "*", 
           RowBox[{"(", 
            RowBox[{
             RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}], "*", 
           RowBox[{"(", 
            RowBox[{"1", "-", 
             RowBox[{"(", 
              RowBox[{
               RowBox[{"Cos", "[", "a", "]"}], "^", "2"}], ")"}]}], ")"}]}], 
          ")"}], "*", "S111"}], "-", 
        RowBox[{
         RowBox[{
          RowBox[{"(", 
           RowBox[{"1", "-", "N1"}], ")"}], "^", "2"}], "*", "S000"}], "-", 
        RowBox[{
         RowBox[{"(", 
          RowBox[{"1", "-", 
           RowBox[{
            RowBox[{"(", 
             RowBox[{"1", "-", "N1"}], ")"}], "^", "2"}]}], ")"}], "*", 
         "S010"}]}], "\[Equal]", "0"}]}], "}"}], ",", 
    RowBox[{"{", 
     RowBox[{
     "S001", ",", "S101", ",", "S100", ",", "S011", ",", "S010", ",", "S110", 
      ",", "S111"}], "}"}]}], "]"}]}]], "Input",
 CellChangeTimes->{{3.8042633772511625`*^9, 3.8042633772522793`*^9}, {
   3.804263938715289*^9, 3.804264088043964*^9}, {3.804264162831355*^9, 
   3.8042642087877116`*^9}, {3.80426426880809*^9, 3.804264277378523*^9}, {
   3.8042643145193396`*^9, 3.8042643326501226`*^9}, {3.8042643672791166`*^9, 
   3.80426441397939*^9}, {3.80426445942876*^9, 3.804264463189605*^9}, {
   3.804264496338628*^9, 3.804264535576283*^9}, {3.8042645749572687`*^9, 
   3.8042646116974835`*^9}, {3.8042646634551673`*^9, 
   3.8042647065685043`*^9}, {3.8042647507950044`*^9, 3.804264754345401*^9}, 
   3.8042648456398416`*^9, {3.8042649745096774`*^9, 3.8042650562650394`*^9}, {
   3.804265133436674*^9, 3.8042651625694475`*^9}, {3.8042652084856887`*^9, 
   3.804265235278699*^9}, {3.8042652806089497`*^9, 3.8042653135758877`*^9}, {
   3.8042653802287474`*^9, 3.804265383998099*^9}, {3.8042654446659236`*^9, 
   3.804265445876235*^9}, {3.804265484558545*^9, 3.804265503022843*^9}, {
   3.8042655349909444`*^9, 3.804265538485526*^9}, {3.804266764790539*^9, 
   3.8042668204680567`*^9}, {3.8042669121066837`*^9, 3.80426692687175*^9}, {
   3.8042670118677993`*^9, 3.8042670379294443`*^9}, {3.804267200673587*^9, 
   3.804267220542108*^9}, {3.8042677096541104`*^9, 3.804267720640892*^9}, {
   3.804267839166527*^9, 3.8042678424817867`*^9}, {3.8042678816177516`*^9, 
   3.8042678997461505`*^9}, {3.8042679957394867`*^9, 3.804268107852029*^9}, {
   3.804268175597002*^9, 3.804268229009371*^9}, {3.8042683248958373`*^9, 
   3.8042683834801197`*^9}, {3.804268434335371*^9, 3.804268452357729*^9}, {
   3.804268501440958*^9, 3.8042685283142705`*^9}, {3.8042686121770926`*^9, 
   3.8042686290715027`*^9}, {3.8042718292861524`*^9, 3.8042718652004414`*^9}, 
   3.804271937438103*^9, {3.8042720405819025`*^9, 3.804272052162049*^9}, 
   3.804273205222413*^9, {3.8042732455540447`*^9, 3.804273257358076*^9}, {
   3.804273346879816*^9, 3.8042734035344243`*^9}, {3.80427344234336*^9, 
   3.8042734446177015`*^9}, {3.8042735094937572`*^9, 3.8042735106851625`*^9}, 
   3.804273956654248*^9, {3.804273987617128*^9, 3.8042740280586185`*^9}, {
   3.8042740677045307`*^9, 3.8042740812114987`*^9}, {3.8042742251082816`*^9, 
   3.804274400313302*^9}, {3.8042746409905033`*^9, 3.804274668464793*^9}, {
   3.8042794446483135`*^9, 3.8042796226926455`*^9}, {3.80427983980842*^9, 
   3.804279845949445*^9}, {3.804280088468563*^9, 3.8042801161618724`*^9}, {
   3.8042804452552123`*^9, 3.8042804461211147`*^9}, {3.804280625121798*^9, 
   3.8042806259176826`*^9}, {3.804280856221921*^9, 3.8042808569077168`*^9}, {
   3.8042809407297277`*^9, 3.80428094124874*^9}, {3.804281076944485*^9, 
   3.8042810770958405`*^9}, {3.8042811835145016`*^9, 3.804281184065544*^9}, {
   3.8042813068024745`*^9, 3.8042813072891426`*^9}, {3.8042814687528286`*^9, 
   3.8042814697722692`*^9}, {3.8042815434963207`*^9, 3.804281546142103*^9}, {
   3.804432830329359*^9, 3.804432859429985*^9}, {3.8044355348061604`*^9, 
   3.804435551615142*^9}, {3.804435654692267*^9, 3.8044357364705925`*^9}, {
   3.8044358386887827`*^9, 3.8044358818785133`*^9}, {3.8044359201462*^9, 
   3.804435968253256*^9}, {3.8044365754922185`*^9, 3.804436586082035*^9}, {
   3.8044367452443027`*^9, 3.804436862423395*^9}, {3.8044370158071284`*^9, 
   3.804437017378191*^9}},
 CellLabel->"In[21]:=",ExpressionUUID->"43653f53-7335-42ec-89a2-b7a89f69a953"],

Cell[BoxData[
 RowBox[{
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"N0", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       RowBox[{"Cos", "[", "a", "]"}]}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "a", "]"}], "3"]}], "\[NotEqual]", "0"}]}], ")"}], 
  "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"N0", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", 
       RowBox[{"-", "1"}]}], "||", 
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "1"}]}], ")"}], "&&", 
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"N0", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S101", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S100", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "N0"}], "+", 
      RowBox[{"N0", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "a", "]"}], "2"]}]}], "\[NotEqual]", "0"}]}], 
   ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", 
       RowBox[{"-", "1"}]}], "||", 
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "1"}]}], ")"}], "&&", 
    RowBox[{"N0", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"N1", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S010", "\[Equal]", "S011"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", 
       RowBox[{"-", "1"}]}], "||", 
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "1"}]}], ")"}], "&&", 
    RowBox[{"N1", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S100", "\[Equal]", "S101"}], "&&", 
    RowBox[{"N0", "\[NotEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{"(", 
     RowBox[{
      RowBox[{"N0", "\[Equal]", "0"}], "||", 
      RowBox[{"N0", "\[Equal]", "N1"}]}], ")"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"N1", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S011", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "N0"}], " ", "S000"}], "+", 
       RowBox[{"N1", " ", "S000"}], "+", 
       RowBox[{"N0", " ", "S100"}]}], "N1"]}], "&&", 
    RowBox[{"S010", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "N0"}], " ", "S000"}], "+", 
       RowBox[{"N1", " ", "S000"}], "+", 
       RowBox[{"N0", " ", "S101"}]}], "N1"]}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"(", 
     RowBox[{
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", 
       RowBox[{"-", "1"}]}], "||", 
      RowBox[{
       RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "1"}]}], ")"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"N0", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S100", "\[Equal]", "S101"}], "&&", 
    RowBox[{"N1", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S010", "\[Equal]", "S011"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S101", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S100", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S011", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S010", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{
       SuperscriptBox["N0", "2"], " ", "N1"}], "-", 
      RowBox[{"N0", " ", 
       SuperscriptBox["N1", "2"]}]}], "\[NotEqual]", "0"}]}], ")"}], "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "\[NotEqual]", "0"}], "&&", 
    RowBox[{"N0", "\[Equal]", "0"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"N1", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S011", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S010", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "a", "]"}], "2"]}], "\[NotEqual]", "0"}]}], ")"}], 
  "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"N0", "\[Equal]", "N1"}], "&&", 
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{"N0", " ", 
      RowBox[{"Cos", "[", "a", "]"}]}], "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S100", "\[Equal]", "S101"}], "&&", 
    RowBox[{"N1", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S011", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "N0"}], " ", "S000"}], "+", 
       RowBox[{"N1", " ", "S000"}], "+", 
       RowBox[{"N0", " ", "S100"}]}], "N1"]}], "&&", 
    RowBox[{"S010", "\[Equal]", 
     FractionBox[
      RowBox[{
       RowBox[{
        RowBox[{"-", "N0"}], " ", "S000"}], "+", 
       RowBox[{"N1", " ", "S000"}], "+", 
       RowBox[{"N0", " ", "S101"}]}], "N1"]}], "&&", 
    RowBox[{"S110", "\[Equal]", "S101"}], "&&", 
    RowBox[{"S111", "\[Equal]", "S101"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", "1"}], "+", 
      SuperscriptBox[
       RowBox[{"Cos", "[", "a", "]"}], "2"]}], "\[NotEqual]", "0"}]}], ")"}], 
  "||", 
  RowBox[{"(", 
   RowBox[{
    RowBox[{"S001", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S101", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S100", "\[Equal]", "S000"}], "&&", 
    RowBox[{"N1", "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S011", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S010", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{"Cos", "[", "a", "]"}], "\[NotEqual]", "0"}], "&&", 
    RowBox[{"S110", "\[Equal]", "S000"}], "&&", 
    RowBox[{"S111", "\[Equal]", "S000"}], "&&", 
    RowBox[{
     RowBox[{
      RowBox[{"-", 
       SuperscriptBox["N0", "2"]}], "+", 
      RowBox[{"N0", " ", "N1"}], "+", 
      RowBox[{
       SuperscriptBox["N0", "2"], " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "a", "]"}], "2"]}], "-", 
      RowBox[{"N0", " ", "N1", " ", 
       SuperscriptBox[
        RowBox[{"Cos", "[", "a", "]"}], "2"]}]}], "\[NotEqual]", "0"}]}], 
   ")"}]}]], "Output",
 CellChangeTimes->{
  3.8042718249395304`*^9, 3.804272054690056*^9, {3.8042734761058993`*^9, 
   3.8042734872437053`*^9}, 3.8042744141676702`*^9, 3.804278190658312*^9, {
   3.8042796552376842`*^9, 3.8042796671280327`*^9}, 3.8042798481901445`*^9, 
   3.804280124836911*^9, {3.8042804487715893`*^9, 3.8042804544306326`*^9}, 
   3.8042806581017084`*^9, 3.804280859318222*^9, 3.8042809444777937`*^9, 
   3.8042810798059864`*^9, 3.804281187263959*^9, 3.804281309862774*^9, {
   3.8042815499427066`*^9, 3.8042815593282824`*^9}, 3.8044328640754175`*^9, 
   3.804435557695061*^9, {3.804435667773569*^9, 3.804435718791768*^9}, {
   3.8044358587071896`*^9, 3.8044358872859364`*^9}, {3.804435932578062*^9, 
   3.804435969838078*^9}, {3.8044365786444993`*^9, 3.8044365888201838`*^9}, 
   3.80443686692736*^9, 3.804437020488097*^9},
 CellLabel->"Out[21]=",ExpressionUUID->"5489ab9c-5b6b-4dc1-9da4-7d66cf2175f4"]
}, Open  ]]
},
WindowSize->{949., 472.5},
WindowMargins->{{0, Automatic}, {Automatic, 0}},
FrontEndVersion->"12.1 for Microsoft Windows (64-bit) (June 19, 2020)",
StyleDefinitions->"Default.nb",
ExpressionUUID->"191ebb7b-0603-4b22-829b-238317c9956d"
]
(* End of Notebook Content *)

(* Internal cache information *)
(*CellTagsOutline
CellTagsIndex->{}
*)
(*CellTagsIndex
CellTagsIndex->{}
*)
(*NotebookFileOutline
Notebook[{
Cell[558, 20, 156, 3, 28, "Input",ExpressionUUID->"2fc24ea8-b1d2-41b7-9976-55c04ded2861"],
Cell[CellGroupData[{
Cell[739, 27, 19734, 531, 494, "Input",ExpressionUUID->"43653f53-7335-42ec-89a2-b7a89f69a953"],
Cell[20476, 560, 7583, 208, 372, "Output",ExpressionUUID->"5489ab9c-5b6b-4dc1-9da4-7d66cf2175f4"]
}, Open  ]]
}
]
*)


